Modular data for the extended Haagerup subfactor

We compute the modular data (that is, the $S$ and $T$ matrices) for the centre of the extended Haagerup subfactor. The full structure (i.e. the associativity data, also known as 6-$j$ symbols or $F$ matrices) still appears to be inaccessible. Nevertheless, starting with just the number of simple objects and their dimensions (obtained by a combinatorial argument in arXiv:1404.3955) we find that it is surprisingly easy to leverage knowledge of the representation theory of $SL (2, \mathbb Z)$ into a complete description of the modular data. We also investigate the possible character vectors associated with this modular data.

==> code/ConductorsForOrbitsSize.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    331666,       8903]
NotebookOptionsPosition[    324671,       8701]
NotebookOutlinePosition[    325026,       8717]
CellTagsIndexPosition[    324983,       8714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SizeOfImageOfSquaring", "[", "n_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Union", "[", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"i_", "/;", 
          RowBox[{"CoprimeQ", "[", 
           RowBox[{"i", ",", "n"}], "]"}]}], "\[RuleDelayed]", 
         SuperscriptBox["i", "2"]}]}], "]"}], ",", "n"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.624485239870694*^9, 3.624485308938137*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "NumberOfSquares", "]"}]], "Input",
 CellChangeTimes->{{3.624487516055537*^9, 3.624487517762933*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberOfSquares", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberOfSquares", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberOfSquares", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "]"}], ":=", "1"}]}], "Input",
 CellChangeTimes->{{3.624485889222988*^9, 3.624485897194722*^9}, {
  3.624485972816486*^9, 3.6244860002258673`*^9}, {3.624676801826292*^9, 
  3.624676805455748*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberOfSquares", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "n_Integer"}], "}"}], "]"}], "/;", 
   RowBox[{"n", "\[GreaterEqual]", "3"}]}], ":=", 
  SuperscriptBox["2", 
   RowBox[{"n", "-", "3"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberOfSquares", "[", 
   RowBox[{"{", 
    RowBox[{"p_Integer", ",", "0"}], "}"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberOfSquares", "[", 
   RowBox[{"{", 
    RowBox[{"p_Integer", ",", "n_Integer"}], "}"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["p", 
    RowBox[{"n", "-", "1"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.6244857372253437`*^9, 3.6244857995114517`*^9}, {
  3.624485967484367*^9, 3.6244859706479807`*^9}, {3.624487508621109*^9, 
  3.6244875143738422`*^9}, {3.624676839649349*^9, 3.624676844801714*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberOfSquares", "[", "n_Integer", "]"}], ":=", 
  RowBox[{
   RowBox[{"NumberOfSquares", "[", "n", "]"}], "=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"NumberOfSquares", "[", "f", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", 
       RowBox[{"FactorInteger", "[", "n", "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumberOfSquares", "[", "1", "]"}], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.62448581107692*^9, 3.6244858361844587`*^9}, {
  3.624486030216982*^9, 3.624486035440316*^9}, {3.624681234289291*^9, 
  3.6246812386071863`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberOfSquares", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "100"}], "}"}]}], "]"}], "-", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"SizeOfImageOfSquaring", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6244860111224127`*^9, 3.6244860415378523`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.624486019396336*^9, 3.6244860418906097`*^9}, 
   3.624676687519532*^9, 3.625039477267867*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "ConductorsForOrbitSize", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConductorsForOrbitSize", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p0", "=", 
        RowBox[{"PrimePi", "[", 
         RowBox[{
          RowBox[{"NextPrime", "[", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}], "]"}], "-", "1"}], "]"}]}], ",", 
       "iterators", ",", "conductors"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"iterators", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "[", "1", "]"}], ",", "0", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", ",", "k"}], "]"}], "+", "3"}], "]"}]}], "}"}], 
         "}"}], "~", "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "[", "p", "]"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"Floor", "[", 
              RowBox[{"0.001", "+", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"Prime", "[", "p", "]"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "k"}], 
                   RowBox[{
                    RowBox[{"Prime", "[", "p", "]"}], "-", "1"}]], 
                  SuperscriptBox[
                   RowBox[{"Product", "[", 
                    RowBox[{
                    RowBox[{"NumberOfSquares", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Prime", "[", "q", "]"}], ",", 
                    RowBox[{"i", "[", "q", "]"}]}], "}"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "1", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], 
                   RowBox[{"-", "1"}]]}]}], "]"}]}], "]"}], "+", "1"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2", ",", "p0"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conductors", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"i", "[", "p", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "p0"}], "}"}]}], "]"}], ",", 
             RowBox[{"Product", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Prime", "[", "p", "]"}], 
                RowBox[{"i", "[", "p", "]"}]], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "p0"}], "}"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"Evaluate", "[", 
            RowBox[{"Sequence", "@@", "iterators"}], "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"Length", "[", "iterators", "]"}], "-", "1"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"conductors", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"conductors", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_", ",", "c_"}], "}"}], "/;", 
          RowBox[{
           RowBox[{"NumberOfSquares", "[", "c", "]"}], "\[Equal]", "k"}]}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{"conductors", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_", ",", "c_"}], "}"}], "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"conductors", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"_", ",", "d_"}], "}"}], "/;", 
             RowBox[{
              RowBox[{"IntegerQ", "[", 
               RowBox[{"d", "/", "c"}], "]"}], "\[And]", 
              RowBox[{
               RowBox[{"d", "/", "c"}], ">", "1"}]}]}]}], "]"}]}]}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6244860835190907`*^9, 3.6244861166475687`*^9}, {
   3.624486695843048*^9, 3.624486860847576*^9}, {3.6244868934094677`*^9, 
   3.624486893495853*^9}, {3.624486942593021*^9, 3.624486979093018*^9}, {
   3.62448700920674*^9, 3.624487067171856*^9}, {3.624487132520967*^9, 
   3.6244871451118507`*^9}, {3.624487178726807*^9, 3.624487179476856*^9}, {
   3.624487256083387*^9, 3.6244872700905867`*^9}, {3.624487339467613*^9, 
   3.624487342701914*^9}, {3.6244874008482113`*^9, 3.624487408516189*^9}, {
   3.624487467745533*^9, 3.624487472744863*^9}, {3.6244875252912273`*^9, 
   3.624487546282916*^9}, {3.62448761163008*^9, 3.624487670758789*^9}, {
   3.624487710172085*^9, 3.624487734726447*^9}, {3.62467676784127*^9, 
   3.624676769746276*^9}, {3.624676867859435*^9, 3.62467692249319*^9}, {
   3.624676990690199*^9, 3.6246770397262983`*^9}, {3.624677081633401*^9, 
   3.6246771312176523`*^9}, {3.624677176525464*^9, 3.62467720501772*^9}, {
   3.6246772353065434`*^9, 3.6246772687702208`*^9}, 3.625039433859145*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "60"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.624486833194181*^9, 3.6244868364206257`*^9}, {
   3.624486871958634*^9, 3.6244868839531603`*^9}, 3.624486984926117*^9, {
   3.624487036930666*^9, 3.6244870370174437`*^9}, {3.6244871515112867`*^9, 
   3.624487158315052*^9}, {3.62467713395761*^9, 3.6246771582717524`*^9}, {
   3.6246772731297827`*^9, 3.624677283867783*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"24", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"120", 
     "48", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"168", 
     "72", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"240", 
     "96", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"264", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"312", "840", "360", "336", 
     "144", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"408", "480", 
     "192", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"456", "504", 
     "216", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1320", "600", 
     "528", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"552", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1560", "624", "1680", "720", "672", 
     "288", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"696", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"744", "1848", 
     "792", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2040", "816", "960", 
     "384", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"888", "2184", "2280", "936", "2520", "1080", "912", "1008", 
     "432", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"984", "2640", "1200", 
     "1056", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1032", 
     "1176", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"2760", 
     "1104", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"1128", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2856", "1224", "3120", "1248", "3360", "1440", "1344", 
     "576", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1272", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"3192", "1368", "1512", 
     "648", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"3480", 
     "1392", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"1416", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1464", "3432", "3720", "9240", "4200", "3960", "1800", "1488", "3696", 
     "1584", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"4080", "1632", "1920", 
     "768", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1608", "3864", 
     "1656", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1704", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1752", "4440", "10920", "4680", "1776", "4368", "4560", "1872", "5040", 
     "2160", "1824", "2016", "864", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1896", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"4488", "4920", "1968", "5280", "2400", 
     "2112", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"1992", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"4872", "5160", "5880", "2088", "2064", 
     "2352", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2136", "5520", 
     "2208", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"5016", "5208", "2232", "5544", 
     "2376", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5640", 
     "2256", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2328", "5304", "14280", "6120", "5712", "2448", "6240", "2496", "6720", 
     "2880", "2688", "1152", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2424", "6600", 
     "3000", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"2472", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"6360", 
     "2544", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"2568", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"2616", "5928", "6216", "15960", "2664", "6552", "6840", "2808", "7560", 
     "3240", "6384", "2736", "3024", "1296", "\<\"\"\>"},
    {"6072", 
     "2904", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"2712", "6960", 
     "2784", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"7080", 
     "2832", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"6888", "7320", "17160", "7800", "2952", "2928", "6864", "7440", "18480",
      "8400", "7920", "3600", "2976", "7392", "3168"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{24}, {120, 48}, {168, 72}, {240, 96}, {264}, {312, 840, 360, 
    336, 144}, {}, {408, 480, 192}, {456, 504, 216}, {1320, 600, 528}, {
    552}, {1560, 624, 1680, 720, 672, 288}, {}, {696}, {744, 1848, 792}, {
    2040, 816, 960, 384}, {}, {888, 2184, 2280, 936, 2520, 1080, 912, 1008, 
    432}, {}, {984, 2640, 1200, 1056}, {1032, 1176}, {2760, 1104}, {1128}, {
    2856, 1224, 3120, 1248, 3360, 1440, 1344, 576}, {}, {1272}, {3192, 1368, 
    1512, 648}, {3480, 1392}, {1416}, {1464, 3432, 3720, 9240, 4200, 3960, 
    1800, 1488, 3696, 1584}, {}, {4080, 1632, 1920, 768}, {1608, 3864, 
    1656}, {}, {1704}, {1752, 4440, 10920, 4680, 1776, 4368, 4560, 1872, 5040,
     2160, 1824, 2016, 864}, {}, {}, {1896}, {4488, 4920, 1968, 5280, 2400, 
    2112}, {1992}, {4872, 5160, 5880, 2088, 2064, 2352}, {}, {2136, 5520, 
    2208}, {5016, 5208, 2232, 5544, 2376}, {5640, 2256}, {}, {2328, 5304, 
    14280, 6120, 5712, 2448, 6240, 2496, 6720, 2880, 2688, 1152}, {}, {2424, 
    6600, 3000}, {2472}, {6360, 2544}, {2568}, {2616, 5928, 6216, 15960, 2664,
     6552, 6840, 2808, 7560, 3240, 6384, 2736, 3024, 1296}, {6072, 2904}, {
    2712, 6960, 2784}, {}, {7080, 2832}, {}, {6888, 7320, 17160, 7800, 2952, 
    2928, 6864, 7440, 18480, 8400, 7920, 3600, 2976, 7392, 3168}}]]], "Output",\

 CellChangeTimes->{{3.624486836884543*^9, 3.624486895988392*^9}, {
   3.624486982303515*^9, 3.624486985217834*^9}, 3.624487037400549*^9, 
   3.624487068611664*^9, {3.624487147875359*^9, 3.6244871585864*^9}, 
   3.624487191024537*^9, 3.624487271994046*^9, 3.6244873449983664`*^9, 
   3.6244874116597023`*^9, 3.624487488018353*^9, 3.6244875520620327`*^9, 
   3.6244876729050293`*^9, {3.6244877157887573`*^9, 3.62448773821616*^9}, 
   3.624676694524518*^9, 3.624676773403844*^9, 3.62467680955081*^9, {
   3.624676848321784*^9, 3.624676872246643*^9}, 3.6246769249557056`*^9, 
   3.624677043463461*^9, {3.624677109442759*^9, 3.624677159046488*^9}, {
   3.6246772003034277`*^9, 3.624677207882443*^9}, {3.624677242026622*^9, 
   3.6246772983447037`*^9}, 3.625039498458932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", "~", 
        RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624690715183147*^9, 3.624690715544292*^9}, {
  3.624691293809081*^9, 3.624691297595808*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxdV3tsVWUSP7sGl/hYW2gBoSunQOW5UEShUMAfpZSWUrgt9EEf9PRx+7i9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     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.},
  Method->{},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.624690715887829*^9, 3.624691297992415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", "~", 
        RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], "]"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.62469128152596*^9, 3.624691286353241*^9}}],

Cell[BoxData["667.3333333333334`"], "Output",
 CellChangeTimes->{{3.62469128316912*^9, 3.6246912867951*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", "~", 
        RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], ",", 
   RowBox[{"n_", "/;", 
    RowBox[{"n", ">", "600"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.624691383457938*^9, 3.6246913885530653`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "180", "}"}], ",", 
   RowBox[{"{", "240", "}"}], ",", 
   RowBox[{"{", "270", "}"}], ",", 
   RowBox[{"{", "288", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.624691389006596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDelete", "[", "cell", "]"}], ";", 
    RowBox[{"cell", "=", 
     RowBox[{"PrintTemporary", "[", "chart", "]"}]}], ";", 
    RowBox[{"chart", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", 
            "~", 
            RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "60", ",", "2000", ",", "10"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.624677314947468*^9, 3.62467733677389*^9}, {
   3.6246773746788797`*^9, 3.624677390624248*^9}, {3.62467745694624*^9, 
   3.624677469804215*^9}, {3.624677510523896*^9, 3.6246775163237057`*^9}, 
   3.6246791847125196`*^9, {3.624681545069098*^9, 3.624681689532618*^9}, {
   3.6246907748137693`*^9, 3.6246907774644203`*^9}, {3.625039514246958*^9, 
   3.625039537287097*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.624681646142877*^9, 3.6246816903118553`*^9}, 
   3.624690198123233*^9, 3.624690541096622*^9, 3.624690807622034*^9, {
   3.625039537991027*^9, 3.625039544594281*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConductorsForOrbitSize", "[", "200", "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.625039549084248*^9, 3.6250395525091667`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "22.82788700000000048362380766775459051132`7.379065627366904", ",", 
   RowBox[{"{", 
    RowBox[{
    "9624", ",", "54120", ",", "24600", ",", "21648", ",", "24240", ",", 
     "9696", ",", "26400", ",", "12000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6250395756038322`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConductorsForOrbitSize", "[", "300", "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.625039557944077*^9, 3.625039558003276*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "72.23320499999999810825102031230926513672`7.879336798289913", ",", 
   RowBox[{"{", 
    RowBox[{
    "14424", ",", "30504", ",", "31512", ",", "75768", ",", "80520", ",", 
     "84840", ",", "36600", ",", "85800", ",", "39000", ",", "32472", ",", 
     "36360", ",", "32208", ",", "33936", ",", "36240", ",", "81840", ",", 
     "37200", ",", "92400", ",", "42000", ",", "14544", ",", "39600", ",", 
     "18000", ",", "14496", ",", "32736"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6250396478757687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConductorsForOrbitSize", "[", "400", "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.625039580419155*^9, 3.625039580480487*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"151.99587999999999965439201332628726959229`8.202431729398636", ",", 
   RowBox[{"{", 
    RowBox[{
    "41208", ",", "48120", ",", "112200", ",", "51000", ",", "19248", ",", 
     "108240", ",", "49200", ",", "43296", ",", "48480", ",", "19392", ",", 
     "52800", ",", "24000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.625039799900942*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", 
            "~", 
            RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], "//", "N"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{"x", "<", "60"}]}]}], "}"}], "\[RuleDelayed]", 
     RowBox[{"FactorInteger", "[", "n", "]"}]}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.624690472191682*^9, 3.624690473212885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", 
            "~", 
            RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], "//", "N"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{"70", "<", "x", "<", "150"}]}]}], "}"}], "\[RuleDelayed]", 
     RowBox[{"FactorInteger", "[", "n", "]"}]}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6246905376752777`*^9, 3.6246905404242487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", 
            "~", 
            RowBox[{"{", "0", "}"}]}], "]"}], "/", "k"}], "//", "N"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "300"}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{"x", ">", "200"}]}]}], "}"}], "\[RuleDelayed]", 
     RowBox[{"FactorInteger", "[", "n", "]"}]}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6246902103045063`*^9, 3.62469023006172*^9}, {
  3.6246903219583597`*^9, 3.6246903516810427`*^9}, {3.6246904375985813`*^9, 
  3.624690449422474*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ConductorsForOrbitSize", "[", "300", "]"}], "//", "Max"}]], "Input",\

 CellChangeTimes->{{3.62504054056877*^9, 3.6250405412014313`*^9}}],

Cell[BoxData["92400"], "Output",
 CellChangeTimes->{3.6250405415172157`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrimePi", "[", "11", "]"}]], "Input",
 CellChangeTimes->{{3.625107347044922*^9, 3.625107349217846*^9}}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.62510734970267*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"c", ",", "boundN"}], "]"}]], "Input",
 CellChangeTimes->{{3.62512251060326*^9, 3.625122516177239*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"\[Delta]_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "values", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"values", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"Prime", "[", "i", "]"}], "-", "1"}]], ")"}], 
          RowBox[{"1", "+", "\[Delta]"}]], 
         RowBox[{"Prime", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"PrimePi", "[", 
           RowBox[{"Max", "[", 
            RowBox[{"7", ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["22", "10"], ")"}], 
                RowBox[{"1", "/", "\[Delta]"}]]}]}]}], "]"}], "]"}]}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"values", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"values", ",", 
        RowBox[{"x_", "/;", 
         RowBox[{"x", ">", "1"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"24", " ", 
      RowBox[{"Times", "@@", "values"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6251221321563177`*^9, 3.6251221641920853`*^9}, {
   3.625122207045143*^9, 3.625122327201601*^9}, 3.6251224750497503`*^9, {
   3.625122506789201*^9, 3.625122530048779*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "[", "0.5", "]"}]], "Input",
 CellChangeTimes->{{3.625122330277823*^9, 3.6251223554224567`*^9}}],

Cell[BoxData["57.15476066494081`"], "Output",
 CellChangeTimes->{{3.62512233304053*^9, 3.625122355832123*^9}, 
   3.625122480071159*^9, 3.6251225320454817`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundN", "[", 
   RowBox[{"k_", ",", 
    RowBox[{"\[Delta]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"c", "[", "\[Delta]", "]"}], 
   SuperscriptBox["k", 
    RowBox[{"1", "+", "\[Delta]"}]]}]}]], "Input",
 CellChangeTimes->{{3.62510792916439*^9, 3.625107951776101*^9}, {
  3.625122519770512*^9, 3.625122525633025*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"ConductorsForOrbitSize", "[", "120", "]"}], "~", "Join", "~", 
   RowBox[{"{", "0", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.625107984467806*^9, 3.625107984749748*^9}, {
  3.625108040230871*^9, 3.625108045066168*^9}, {3.625108755254383*^9, 
  3.625108757823011*^9}}],

Cell[BoxData["36960"], "Output",
 CellChangeTimes->{
  3.625107985101489*^9, 3.625108051759714*^9, {3.625108762583909*^9, 
   3.6251087626540947`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"ConductorsForOrbitSize", "[", "42", "]"}], "~", "Join", "~", 
   RowBox[{"{", "0", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.625108856974667*^9, 3.625108866552414*^9}, {
  3.6251095195131493`*^9, 3.625109519593747*^9}}],

Cell[BoxData["5880"], "Output",
 CellChangeTimes->{{3.625108857445218*^9, 3.6251088669369507`*^9}, 
   3.625109520251122*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"boundN", "[", 
     RowBox[{"42", ",", "q"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0.5", ",", "0.6"}], "}"}]}], "]"}], 
  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.625109531953774*^9, 3.625109532099575*^9}}],

Cell[BoxData["14957.46446143724`"], "Output",
 CellChangeTimes->{3.625109532802681*^9, 3.625122490071574*^9, 
  3.625122535038571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boundN", "[", 
  RowBox[{"6", ",", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.62510882492274*^9, 3.625108836819942*^9}}],

Cell[BoxData["840.0000000000002`"], "Output",
 CellChangeTimes->{{3.625108830187778*^9, 3.625108837340705*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Primorial", "[", "n_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Prime", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62510896709225*^9, 3.625108980849525*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{"ConductorsForOrbitSize", "[", "k", "]"}], "~", "Join", 
           "~", 
           RowBox[{"{", "0", "}"}]}], "]"}], "/", 
         RowBox[{
          RowBox[{"FindMinimum", "[", 
           RowBox[{
            RowBox[{"boundN", "[", 
             RowBox[{"k", ",", "q"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0.5", ",", "0.6"}], "}"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "7", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6251089881339808`*^9, 3.625109126087756*^9}, {
  3.625109319334496*^9, 3.6251093482548637`*^9}, {3.625109406859084*^9, 
  3.62510944560118*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944612162*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446123274*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446125091*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446126924*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094461280317`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446129114*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"7", ",", "0.`"}], "}"}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446130343*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446131427*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094461325073`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094461336193`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446134856*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446136034*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446137225*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446138414*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094461397142`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446189142*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446193695*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446197294*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446255083*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944625876*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446262988*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446266073*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094463218*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446326014*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094463302298`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446387957*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446390511*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094463937197`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094464381523`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446440786*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446487537*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446538272*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446540958*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446588129*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446633889*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094467022247`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944675597*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094468230343`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109446905005*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094469737*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944703618*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447089489*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447140517*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447191942*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094472410927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447290613*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447336855*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447390931*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109447446*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944750646*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.62510944823171*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindMinimum", "::", "fmmp"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Machine precision is insufficient to achieve the requested \
accuracy or precision. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindMinimum/fmmp\\\", ButtonNote -> \
\\\"FindMinimum::fmmp\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.625109448945067*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109448946991*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindMinimum", "::", "fmmp"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Machine precision is insufficient to achieve the requested \
accuracy or precision. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindMinimum/fmmp\\\", ButtonNote -> \
\\\"FindMinimum::fmmp\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.625109449026589*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109449742177*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindMinimum", "::", "fmmp"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Machine precision is insufficient to achieve the requested \
accuracy or precision. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindMinimum/fmmp\\\", ButtonNote -> \
\\\"FindMinimum::fmmp\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.625109449817515*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(FindMinimum :: fmmp\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6251094498641443`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094507007236`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109451642796*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109452654751*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109453593156*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109454596521*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109455592917*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109456573979*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109457668315*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094587407618`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109459884849*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.6251094609873543`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
  3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
  3.625109462222207*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109463456114*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109464972952*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094663859987`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.62510946800054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094695787163`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109470993877*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109472611609*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109474194745*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094760306168`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109477963723*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109479810294*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094816632233`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109483756876*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094857448053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094878607893`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109490066359*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.6251094923842993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109494699334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "0.6037917733084596`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109497115217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "0.6037917733084596`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "0.`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109499582933*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "0.6037917733084596`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "0.09950347702606897`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109502780815*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "0.6037917733084596`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "0.09950347702606897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "0.2336440901008177`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109505329876*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.3722341503065088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.3279393789356353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "0.7341132416323575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "0.2663528836192099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0.7120763770758773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.23446756616234982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.5617374945684748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.5632506834923219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.5837947121323295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.5227446974645965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.21653254242175685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.4741589908009683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.18136827949558565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.5070527665786648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.17037625283126479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.40417069214680984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "0.4173970374982432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "0.1611860319883186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1.0000000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.4025912742424098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "0.3648467326752938`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "0.14789775549969023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36", ",", "0.9103338526836058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", "0.14094625731430332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40", ",", "0.3785375480682399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "0.13785194229215073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "0.3931147565257192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44", ",", "0.3452704696983238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "0.3357933753384808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "0.3310271694034734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.78859365300841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "0.3437872954839097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "0.1251650245133243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "0.31319826256348143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "0.12305943457889063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "0.7446150619398147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "0.27594527812929875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "0.30824658350107625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "0.29819879969651736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "0.7414773390797754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "0.27029663019027583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "0.29851230795688427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "0.11249043906976781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66", ",", "0.6763139630662344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68", ",", "0.11028421223438727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69", ",", "0.2593657045966583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", "0.2741570854729433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72", ",", "0.6749919253079644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74", ",", "0.10626968962895177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "0.2385790925538398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "0.26127113962198406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "0.5964386546083295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "0.2500368051168855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82", ",", "0.2555352284035489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83", ",", "0.10106092330228714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84", ",", "0.6037917733084596`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86", ",", "0.09950347702606897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", "0.2336440901008177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88", ",", "0.2560102293565882`"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.625109120897087*^9, 3.62510912704602*^9}, {
   3.6251093285614147`*^9, 3.625109348833949*^9}, {3.625109428357326*^9, 
   3.625109432915172*^9}, 3.625109507987754*^9}]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.625109509526669*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindMinimum", "[", 
  RowBox[{
   RowBox[{"boundN", "[", 
    RowBox[{"12", ",", "q"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0.5", ",", "0.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6251088171926327`*^9, {3.6251088607534637`*^9, 3.6251088609000874`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2359.297477187595`", ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.4898961024049788`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.625108817722579*^9, 3.6251088618581553`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindMinimum", "[", 
  RowBox[{
   RowBox[{"boundN", "[", 
    RowBox[{"120", ",", "q"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0.5", ",", "0.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.625108779431098*^9, 3.625108794042461*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"67225.83374276412`", ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.4315254929650773`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.625108796646164*^9, 3.625108804078541*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"boundN", "[", 
    RowBox[{"120", ",", "q"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0.06", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6251079532966022`*^9, 3.62510802196721*^9}, {
  3.625108055339945*^9, 3.6251080554763107`*^9}, {3.625108298846292*^9, 
  3.625108299284121*^9}, {3.6251087616084414`*^9, 3.625108761665617*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlnk8VO8Xx+1KZFdECUkRQinJeR6lhMhaIhRJhbQhkfhaoo2okIRosRWK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.2, 60000.},
  Method->{},
  PlotRange->{{0.06, 1}, {67228.41230047155, 687764.4412324877}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.625107957693995*^9, 3.6251080227588987`*^9}, 
   3.625108056206675*^9, 3.625108300572977*^9, {3.625108750114335*^9, 
   3.62510876967647*^9}}]
}, Open  ]]
},
WindowSize->{1440, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 636, 18, 35, "Input"],
Cell[1196, 40, 138, 2, 28, "Input"],
Cell[1337, 44, 593, 15, 63, "Input"],
Cell[1933, 61, 936, 26, 69, "Input"],
Cell[2872, 89, 654, 17, 46, "Input"],
Cell[CellGroupData[{
Cell[3551, 110, 451, 12, 28, "Input"],
Cell[4005, 124, 1224, 18, 46, "Output"]
}, Open  ]],
Cell[5244, 145, 5313, 127, 212, "Input"],
Cell[CellGroupData[{
Cell[10582, 276, 575, 12, 28, "Input"],
Cell[11160, 290, 13313, 230, 1030, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24510, 525, 547, 14, 28, "Input"],
Cell[25060, 541, 2876, 52, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27973, 598, 456, 13, 28, "Input"],
Cell[28432, 613, 108, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28577, 619, 513, 14, 28, "Input"],
Cell[29093, 635, 239, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29369, 647, 1195, 29, 46, "Input"],
Cell[30567, 678, 223, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30827, 686, 185, 4, 28, "Input"],
Cell[31015, 692, 328, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31380, 705, 183, 4, 28, "Input"],
Cell[31566, 711, 558, 11, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32161, 727, 183, 4, 28, "Input"],
Cell[32347, 733, 390, 8, 28, "Output"]
}, Open  ]],
Cell[32752, 744, 816, 25, 28, "Input"],
Cell[33571, 771, 832, 25, 28, "Input"],
Cell[34406, 798, 922, 27, 28, "Input"],
Cell[CellGroupData[{
Cell[35353, 829, 172, 4, 28, "Input"],
Cell[35528, 835, 76, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35641, 841, 127, 2, 28, "Input"],
Cell[35771, 845, 69, 1, 28, "Output"]
}, Open  ]],
Cell[35855, 849, 151, 3, 28, "Input"],
Cell[36009, 854, 1531, 41, 144, "Input"],
Cell[CellGroupData[{
Cell[37565, 899, 124, 2, 28, "Input"],
Cell[37692, 903, 160, 2, 28, "Output"]
}, Open  ]],
Cell[37867, 908, 373, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[38265, 922, 332, 7, 28, "Input"],
Cell[38600, 931, 151, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38788, 939, 284, 6, 28, "Input"],
Cell[39075, 947, 125, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39237, 954, 351, 9, 28, "Input"],
Cell[39591, 965, 134, 2, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39762, 972, 149, 3, 28, "Input"],
Cell[39914, 977, 111, 1, 28, "Output"]
}, Open  ]],
Cell[40040, 981, 305, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[40370, 993, 1059, 29, 28, "Input"],
Cell[CellGroupData[{
Cell[41454, 1026, 208, 4, 21, "Print"],
Cell[41665, 1032, 209, 4, 21, "Print"],
Cell[41877, 1038, 209, 4, 21, "Print"],
Cell[42089, 1044, 209, 4, 21, "Print"],
Cell[42301, 1050, 211, 4, 21, "Print"],
Cell[42515, 1056, 209, 4, 21, "Print"],
Cell[42727, 1062, 263, 6, 21, "Print"],
Cell[42993, 1070, 355, 9, 21, "Print"],
Cell[43351, 1081, 434, 11, 21, "Print"],
Cell[43788, 1094, 512, 13, 21, "Print"],
Cell[44303, 1109, 588, 15, 21, "Print"],
Cell[44894, 1126, 666, 17, 21, "Print"],
Cell[45563, 1145, 728, 19, 21, "Print"],
Cell[46294, 1166, 807, 21, 21, "Print"],
Cell[47104, 1189, 887, 23, 21, "Print"],
Cell[47994, 1214, 963, 25, 21, "Print"],
Cell[48960, 1241, 1025, 27, 21, "Print"],
Cell[49988, 1270, 1103, 29, 21, "Print"],
Cell[51094, 1301, 1165, 31, 21, "Print"],
Cell[52262, 1334, 1242, 33, 21, "Print"],
Cell[53507, 1369, 1322, 35, 37, "Print"],
Cell[54832, 1406, 1400, 37, 37, "Print"],
Cell[56235, 1445, 1477, 39, 37, "Print"],
Cell[57715, 1486, 1557, 41, 37, "Print"],
Cell[59275, 1529, 1621, 43, 37, "Print"],
Cell[60899, 1574, 1698, 45, 37, "Print"],
Cell[62600, 1621, 1777, 47, 37, "Print"],
Cell[64380, 1670, 1857, 49, 37, "Print"],
Cell[66240, 1721, 1935, 51, 37, "Print"],
Cell[68178, 1774, 2011, 53, 37, "Print"],
Cell[70192, 1829, 2073, 55, 37, "Print"],
Cell[72268, 1886, 2151, 57, 37, "Print"],
Cell[74422, 1945, 2229, 59, 37, "Print"],
Cell[76654, 2006, 2291, 61, 52, "Print"],
Cell[78948, 2069, 2370, 63, 52, "Print"],
Cell[81321, 2134, 2450, 65, 52, "Print"],
Cell[83774, 2201, 2509, 67, 52, "Print"],
Cell[86286, 2270, 2574, 69, 52, "Print"],
Cell[88863, 2341, 2651, 71, 52, "Print"],
Cell[91517, 2414, 2727, 73, 52, "Print"],
Cell[94247, 2489, 2807, 75, 52, "Print"],
Cell[97057, 2566, 2886, 77, 52, "Print"],
Cell[99946, 2645, 2948, 79, 52, "Print"],
Cell[102897, 2726, 3026, 81, 52, "Print"],
Cell[105926, 2809, 3106, 83, 52, "Print"],
Cell[109035, 2894, 3182, 85, 52, "Print"],
Cell[112220, 2981, 3244, 87, 52, "Print"],
Cell[115467, 3070, 3320, 89, 67, "Print"],
Cell[118790, 3161, 3379, 91, 67, "Print"],
Cell[122172, 3254, 3459, 93, 67, "Print"],
Cell[125634, 3349, 3537, 95, 67, "Print"]
}, Open  ]],
Cell[129186, 3447, 475, 10, 24, "Message"],
Cell[129664, 3459, 3617, 97, 67, "Print"],
Cell[133284, 3558, 475, 10, 24, "Message"],
Cell[133762, 3570, 3696, 99, 67, "Print"],
Cell[137461, 3671, 475, 10, 24, "Message"],
Cell[137939, 3683, 536, 11, 24, "Message"],
Cell[CellGroupData[{
Cell[138500, 3698, 3776, 101, 67, "Print"],
Cell[142279, 3801, 3853, 103, 67, "Print"],
Cell[146135, 3906, 3932, 105, 67, "Print"],
Cell[150070, 4013, 3994, 107, 67, "Print"],
Cell[154067, 4122, 4073, 109, 67, "Print"],
Cell[158143, 4233, 4135, 111, 67, "Print"],
Cell[162281, 4346, 4213, 113, 67, "Print"],
Cell[166497, 4461, 4275, 115, 82, "Print"],
Cell[170775, 4578, 4339, 117, 82, "Print"],
Cell[175117, 4697, 4416, 119, 82, "Print"],
Cell[179536, 4818, 4497, 121, 82, "Print"],
Cell[184036, 4941, 4574, 123, 82, "Print"],
Cell[188613, 5066, 4676, 125, 82, "Print"],
Cell[193292, 5193, 4738, 127, 82, "Print"],
Cell[198033, 5322, 4819, 129, 82, "Print"],
Cell[202855, 5453, 4894, 131, 82, "Print"],
Cell[207752, 5586, 4975, 133, 82, "Print"],
Cell[212730, 5721, 5035, 135, 82, "Print"],
Cell[217768, 5858, 5113, 137, 82, "Print"],
Cell[222884, 5997, 5175, 139, 82, "Print"],
Cell[228062, 6138, 5256, 141, 82, "Print"],
Cell[233321, 6281, 5332, 143, 97, "Print"],
Cell[238656, 6426, 5394, 145, 97, "Print"],
Cell[244053, 6573, 5458, 147, 97, "Print"],
Cell[249514, 6722, 5535, 149, 97, "Print"],
Cell[255052, 6873, 5599, 151, 97, "Print"],
Cell[260654, 7026, 5677, 153, 97, "Print"],
Cell[266334, 7181, 5753, 155, 97, "Print"],
Cell[272090, 7338, 5833, 157, 97, "Print"],
Cell[277926, 7497, 5910, 159, 97, "Print"],
Cell[283839, 7658, 5988, 161, 97, "Print"],
Cell[289830, 7821, 6050, 163, 97, "Print"],
Cell[295883, 7986, 6129, 165, 97, "Print"],
Cell[302015, 8153, 6207, 167, 112, "Print"],
Cell[308225, 8322, 6285, 169, 112, "Print"]
}, Open  ]],
Cell[314525, 8494, 77, 1, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314639, 8500, 307, 8, 28, "Input"],
Cell[314949, 8510, 231, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315217, 8521, 277, 7, 28, "Input"],
Cell[315497, 8530, 231, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315765, 8541, 418, 9, 28, "Input"],
Cell[316186, 8552, 8469, 146, 254, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/EndGame.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125089,       3405]
NotebookOptionsPosition[    121005,       3273]
NotebookOutlinePosition[    121364,       3289]
CellTagsIndexPosition[    121321,       3286]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "roots", " ", "of", " ", "unity"}], ",", " ", 
    RowBox[{"as", " ", "algebraic", " ", "numbers"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]", "[", "n_Integer", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"Cyclotomic", "[", 
           RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"d", "=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "m", "}"}], ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{"p", ",", "d"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}, {
  3.6293556608855553`*^9, 3.629355661500991*^9}, {3.629356002789484*^9, 
  3.629356004797968*^9}, {3.629416678342774*^9, 3.6294166874901733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "realize", " ", "the", " ", "5", "th", " ", "and", " ", "13", 
    "th", " ", "roots", " ", "of", " ", "unity", " ", "in", " ", "the", " ", 
    "65", "th", " ", "cyclotomic", " ", 
    RowBox[{"field", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "[", "65", "]"}], "=", 
     RowBox[{"\[Zeta]", "[", "65", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "[", "n_Integer", "]"}], "/;", 
     RowBox[{"Divisible", "[", 
      RowBox[{"65", ",", "n"}], "]"}]}], ":=", 
    RowBox[{
     RowBox[{"\[Zeta]", "[", "n", "]"}], "=", 
     SuperscriptBox[
      RowBox[{"\[Zeta]", "[", "65", "]"}], 
      RowBox[{"65", "/", "n"}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.629356007213994*^9, 3.629356110305068*^9}, {
  3.6294166890345907`*^9, 3.629416716805221*^9}}],

Cell[CellGroupData[{

Cell["SL(2, Z/5Z) irreps", "Section",
 CellChangeTimes->{{3.624127898134248*^9, 3.624127914400907*^9}, {
  3.629445068292467*^9, 3.629445070331771*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dS", "[", 
    RowBox[{"5", ",", "X8"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "5"}], "*", 
         RowBox[{"\[Zeta]", "[", "5", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "5"}], "*", 
         RowBox[{
          RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dT", "[", 
    RowBox[{"5", ",", "X8"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Zeta]", "[", "5", "]"}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "2"}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "3"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "5", "]"}], "^", "4"}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624127880637681*^9, 3.624127891172977*^9}, {
  3.624127921743084*^9, 3.624127924272787*^9}, {3.624127993793755*^9, 
  3.624128059369576*^9}, {3.6293559730339823`*^9, 3.629355978628633*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dS", "[", 
   RowBox[{"5", ",", "X8"}], "]"}], ".", 
  RowBox[{"dS", "[", 
   RowBox[{"5", ",", "X8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6240892558910723`*^9, 3.624089256691216*^9}, {
  3.624089310770417*^9, 3.6240893116621532`*^9}, {3.624089393342622*^9, 
  3.624089394241455*^9}, {3.6240896185097933`*^9, 3.6240896203149557`*^9}, {
  3.624128099563744*^9, 3.6241281024725246`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.62412813087049*^9, 3.624167584955494*^9, 
  3.624167961292506*^9, 3.626374834689928*^9, 3.6293555720360107`*^9, 
  3.6293561905813*^9, 3.629357194899235*^9, 3.629416735160961*^9, 
  3.646819599632154*^9, 3.646820865732337*^9, 3.646820990839123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPower", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"dS", "[", 
     RowBox[{"5", ",", "X8"}], "]"}], ".", 
    RowBox[{"dT", "[", 
     RowBox[{"5", ",", "X8"}], "]"}]}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.624089258564911*^9, 3.624089267446397*^9}, {
  3.6240893143421097`*^9, 3.6240893152009773`*^9}, {3.624089396179751*^9, 
  3.624089397172635*^9}, {3.624089621540873*^9, 3.624089628736672*^9}, {
  3.624128104070695*^9, 3.62412810626758*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.624128131421472*^9, 3.624167585140935*^9, 
  3.624167961338358*^9, 3.626374834766425*^9, 3.629355572072659*^9, 
  3.629356191356058*^9, 3.629416735360898*^9, 3.646819599830467*^9, 
  3.6468208659277277`*^9, 3.646820991046296*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SL(2, Z/13Z) irreps", "Section",
 CellChangeTimes->{{3.624087806793646*^9, 3.6240878380800323`*^9}, {
  3.62944507144457*^9, 3.6294450721746893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dT", "[", 
    RowBox[{"13", ",", "X14"}], "]"}], "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Zeta]", "[", "13", "]"}], "k"], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], "~", "Join", "~", 
     
     RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629357003339877*^9, 3.629357064549906*^9}, {
  3.6468208113503532`*^9, 3.646820818408045*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "j_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Zeta]", "[", "13", "]"}], "j"], "+", 
   SuperscriptBox[
    RowBox[{"\[Zeta]", "[", "13", "]"}], 
    RowBox[{"-", "j"}]]}]}]], "Input",
 CellChangeTimes->{{3.629356276522606*^9, 3.629356303296668*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]p", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.629356309183173*^9, 3.629356340685193*^9}, {
  3.6293564471058207`*^9, 3.629356447256584*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c", "[", "l", "]"}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"2", "l"}], "]"}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"3", "l"}], "]"}], "+", 
     RowBox[{"c", "[", 
      RowBox[{"5", "l"}], "]"}]}], ")"}], "/", 
   "13"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sp", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", 
      RowBox[{"c", "[", "l", "]"}]}], "+", 
     RowBox[{"3", 
      RowBox[{"c", "[", 
       RowBox[{"5", "l"}], "]"}]}]}], ")"}], "/", 
   "13"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"c", "[", "l", "]"}], "+", 
     RowBox[{"c", "[", 
      RowBox[{"2", "l"}], "]"}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"4", "l"}], "]"}]}], ")"}], "/", 
   "13"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tp", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"c", "[", 
       RowBox[{"2", "l"}], "]"}]}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"3", "l"}], "]"}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"5", "l"}], "]"}]}], ")"}], "/", "13"}]}]}], "Input",
 CellChangeTimes->{{3.629356351368205*^9, 3.629356449332068*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "SS", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "[", 
    RowBox[{"z", ",", "z"}], "]"}], "=", 
   RowBox[{"s", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "[", 
    RowBox[{"z", ",", "zp"}], "]"}], "=", 
   RowBox[{"s", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "[", 
    RowBox[{"zp", ",", "z"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"s", "[", "4", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "[", 
    RowBox[{"zp", ",", "zp"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"s", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}], ",", "z"}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"s", "[", "l", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{"z", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"sp", "[", "l", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["l", "2"]}], ",", "13"}], "]"}], ",", "z"}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"s", "[", 
       RowBox[{"4", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{"z", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["l", "2"]}], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"sp", "[", 
       RowBox[{"4", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}], ",", "zp"}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{"zp", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
       "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}]}], 
      RowBox[{"sp", "[", 
       RowBox[{"4", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["l", "2"]}], ",", "13"}], "]"}], ",", "zp"}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{"s", "[", 
       RowBox[{"5", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{"zp", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["l", "2"]}], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
       "\[Epsilon]p", "\[LeftDoubleBracket]", "l", 
        "\[RightDoubleBracket]"}]}], 
      RowBox[{"sp", "[", 
       RowBox[{"3", "l"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["m", "2"], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"t", "[", 
       RowBox[{"l", " ", "m"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "2"]}], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"tp", "[", 
       RowBox[{"l", " ", "m"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "2"]}], ",", "13"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"tp", "[", 
       RowBox[{"l", " ", "m"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["l", "2"]}], ",", "13"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "2"]}], ",", "13"}], "]"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
      RowBox[{
      "\[Epsilon]p", "\[LeftDoubleBracket]", "m", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"t", "[", 
       RowBox[{"2", "l", " ", "m"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.629356461228363*^9, 3.629356851047357*^9}, {
  3.6293568981863003`*^9, 3.629356933900323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dS", "[", 
    RowBox[{"13", ",", "X14"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SS", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"{", "z", "}"}], "~", "Join", "~", 
        RowBox[{"Range", "[", "12", "]"}], "~", "Join", "~", 
        RowBox[{"{", "zp", "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"{", "z", "}"}], "~", "Join", "~", 
        RowBox[{"Range", "[", "12", "]"}], "~", "Join", "~", 
        RowBox[{"{", "zp", "}"}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6293568580131702`*^9, 3.6293568799712877`*^9}, {
  3.62935694437748*^9, 3.629356944995329*^9}, {3.6293570693185368`*^9, 
  3.629357096036129*^9}, {3.646820823067614*^9, 3.6468208344533052`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dS", "[", 
   RowBox[{"13", ",", "X14"}], "]"}], ".", 
  RowBox[{"dS", "[", 
   RowBox[{"13", ",", "X14"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.629356947163556*^9, 3.629356948820822*^9}, {
  3.629357075083762*^9, 3.629357076303421*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6293569521389112`*^9, {3.6293570773477087`*^9, 3.6293570933066998`*^9}, 
   3.629416740600996*^9, 3.646819603903366*^9, 3.646820870041541*^9, 
   3.646820995164041*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPower", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"dS", "[", 
     RowBox[{"13", ",", "X14"}], "]"}], ".", 
    RowBox[{"dT", "[", 
     RowBox[{"13", ",", "X14"}], "]"}]}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.629357078705658*^9, 3.629357087035412*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.629357121351449*^9, 3.6293572836604023`*^9, 
  3.629416747164146*^9, 3.646819610251642*^9, 3.646820876465926*^9, 
  3.646821001578822*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The end game", "Section",
 CellChangeTimes->{{3.629355617935132*^9, 3.629355624383198*^9}, {
  3.629445064990027*^9, 3.6294450664396048`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"exp", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp", "[", "x_Rational", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"\[Zeta]", "[", "65", "]"}], 
   RowBox[{"65", " ", "x"}]]}]}], "Input",
 CellChangeTimes->{{3.629355676743968*^9, 3.629355731151196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"exp", "/@", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"], ",", 
       FractionBox["9", "13"], ",", 
       FractionBox["6", "13"], ",", 
       FractionBox["4", "13"], ",", 
       FractionBox["7", "13"], ",", 
       FractionBox["3", "13"], ",", 
       FractionBox["2", "13"], ",", 
       FractionBox["10", "13"], ",", 
       FractionBox["11", "13"], ",", 
       FractionBox["1", "13"], ",", 
       FractionBox["5", "13"], ",", 
       FractionBox["12", "13"], ",", 
       FractionBox["8", "13"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6293557070003433`*^9, 3.629355708167293*^9}, {
  3.629355751968557*^9, 3.629355754068212*^9}, {3.62935752817271*^9, 
  3.6293575361247797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BlockDiagonal", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"Band", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
       RowBox[{"{", "##", "}"}]}], "]"}], "]"}], "&"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sprime", "=", 
   RowBox[{"BlockDiagonal", "[", 
    RowBox[{
     RowBox[{"dS", "[", 
      RowBox[{"13", ",", "X14"}], "]"}], ",", 
     RowBox[{"dS", "[", 
      RowBox[{"5", ",", "X8"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6293557666787577`*^9, 3.629355812638329*^9}, {
  3.629355855401536*^9, 3.629355855453521*^9}, {3.6293571229223967`*^9, 
  3.629357123452601*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tprime", "=", 
   RowBox[{"BlockDiagonal", "[", 
    RowBox[{
     RowBox[{"dT", "[", 
      RowBox[{"13", ",", "X14"}], "]"}], ",", 
     RowBox[{"dT", "[", 
      RowBox[{"5", ",", "X8"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629355839673417*^9, 3.629355852199565*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sprime", ".", "Sprime"}]], "Input",
 CellChangeTimes->{{3.629357125449*^9, 3.629357128572668*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.629357132102973*^9, 3.6294167507953043`*^9, 
  3.6468208798573837`*^9, 3.646821004964725*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPower", "[", 
  RowBox[{
   RowBox[{"Sprime", ".", "Tprime"}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.629357135556308*^9, 3.6293571410375633`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.629357169963436*^9, 3.629357224929431*^9, {3.6293573152139387`*^9, 
   3.629357336644478*^9}, 3.62941675736038*^9, 3.646820886656733*^9, 
   3.6468210115179873`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.629357546653714*^9, 3.629357547284309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629357343667886*^9, 3.629357380958674*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{
    RowBox[{"\[Zeta]", "[", "13", "]"}], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], 
     RowBox[{"-", "1"}]], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], "5"], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zp", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], 
     RowBox[{"-", "2"}]], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], "3"], "+", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "13", "]"}], 
     RowBox[{"-", "3"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6293578266705914`*^9, 3.6293578878144836`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"5", "zp"}]}], ")"}], "/", "65"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"12", "+", 
      RowBox[{"5", "z"}], "+", 
      RowBox[{"5", "zp"}]}], ")"}], "/", "65"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"5", "z"}]}], ")"}], "/", "65"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5"}], "]"}], "=", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "=", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "=", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "9"}], "]"}], "=", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "=", 
         RowBox[{"1", "/", "5"}]}]}]}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "12"}], "]"}], "=", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "13"}], "]"}], "=", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "14"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "z", "+", 
         RowBox[{"2", "zp"}]}], ")"}], "/", "13"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "15"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "16"}], "]"}], "=", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "17"}], "]"}], "=", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "18"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "z"}], "+", "zp"}], ")"}], "/", "13"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "19"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "20"}], "]"}], "=", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "21"}], "]"}], "=", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "22"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z"}], "+", "zp"}], ")"}], "/", "13"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.629357768975758*^9, 3.6293578256929398`*^9}, {
  3.629357891424368*^9, 3.629357983180604*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "i"}], "]"}], "/", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "22"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.629357990852804*^9, 3.629358024993373*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "177.70177916708138`", ",", "49.39694835923654`", ",", 
   "114.04936376315895`", ",", "114.04936376315895`", ",", 
   "114.04936376315895`", ",", "114.04936376315895`", ",", 
   "114.04936376315895`", ",", "114.04936376315895`", ",", 
   "114.04936376315895`", ",", "176.70177916708138`", ",", 
   "176.70177916708138`", ",", "176.70177916708138`", ",", 
   "176.70177916708138`", ",", "128.30483080784484`", ",", 
   "128.30483080784484`", ",", "128.30483080784484`", ",", 
   "128.30483080784484`", ",", "48.39694835923654`", ",", 
   "48.39694835923654`", ",", "48.39694835923654`", ",", 
   "48.39694835923654`"}], "}"}]], "Output",
 CellChangeTimes->{{3.62935799934549*^9, 3.629358025444396*^9}, 
   3.6293582608231897`*^9, 3.629416757706484*^9, 3.629416977020101*^9, 
   3.646820886840062*^9, 3.64682101170541*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"2", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "i"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "i"}], "]"}], "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"AlgebraicNumberPolynomial", "[", 
      RowBox[{"a", ",", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "[", "65", "]"}], "16"]}], "]"}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.629358047451706*^9, 3.6293581063311253`*^9}, {
  3.629358158651927*^9, 3.629358160325204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"3", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "i"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "i"}], "]"}], "/.", 
    RowBox[{"a_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"AlgebraicNumberPolynomial", "[", 
      RowBox[{"a", ",", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "[", "65", "]"}], "32"]}], "]"}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.629358047451706*^9, 3.629358162641231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
   RowBox[{"i", ">", "j"}]}], ":=", 
  RowBox[{"s", "[", 
   RowBox[{"j", ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.629357386511258*^9, 3.6293573967602663`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"invariants", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1"}], "}"}], "~", 
       "Join", "~", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "17", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "6", "}"}]}], "]"}], "~", "Join", "~", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "16", "}"}]}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.629357581002437*^9, 3.629357646104004*^9}, {
  3.629357705078208*^9, 3.6293577090572853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "try", " ", "just", " ", "using", " ", 
    "the", " ", "modular", " ", "invariant", " ", "available", " ", "from", 
    " ", 
    RowBox[{"EH3", ".", " ", "Removing"}], " ", "this", " ", "line", " ", 
    "speeds", " ", "things", " ", "up", " ", 
    RowBox[{"considerably", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"invariants", "=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1"}], "}"}], "~", 
       "Join", "~", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "17", "}"}]}], "]"}]}], "}"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.646820968591422*^9, 3.646820982733508*^9}, {
  3.646823317179542*^9, 3.646823325991866*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"S", ".", "invariants"}], "-", "invariants"}], "]"}], 
     "\[Equal]", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6293576400164003`*^9, 3.629357730153379*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "q", "]"}]], "Input",
 CellChangeTimes->{{3.629357543338636*^9, 3.6293575444710217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"q", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629357417949916*^9, 3.6293574257752247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Q", ".", "T"}], "-", 
       RowBox[{"Tprime", ".", "Q"}]}], "]"}], "\[Equal]", "0"}], "]"}], "/.", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629357428286501*^9, 3.62935747921253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "Q", "]"}]], "Input",
 CellChangeTimes->{{3.6293574815182867`*^9, 3.62935748336594*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"2", ",", "19"}], "]"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"q", "[", 
       RowBox[{"3", ",", "16"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"4", ",", "15"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"5", ",", "13"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"6", ",", "20"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"9", ",", "22"}], "]"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"10", ",", "11"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"11", ",", "17"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"13", ",", "21"}], "]"}], "0"},
     {
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"14", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"16", ",", "7"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"17", ",", "8"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"18", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"q", "[", 
       RowBox[{"19", ",", "10"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "1"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "2"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "3"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "4"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "5"}], "]"}], 
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6293574835661917`*^9, 3.629357556110237*^9, 
  3.6293582718654127`*^9, 3.629416763583403*^9, 3.629416999163888*^9, 
  3.64682088789297*^9, 3.6468210127654257`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Q", ".", "S"}], "-", 
       RowBox[{"Sprime", ".", "Q"}]}], "]"}], ",", 
     RowBox[{"_q", "|", "_s"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629358391584738*^9, 3.629358418246305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"equations", ",", 
       RowBox[{"e_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"e", ",", "_s"}], "]"}]}]}], "]"}], "\[Equal]", "0"}], "]"}],
    "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6293584190639153`*^9, 3.6293584547801723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"equations", ",", 
       RowBox[{"_q", "|", "_s"}]}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.629358457503416*^9, 3.629358474820812*^9}, {
  3.6293585193825006`*^9, 3.629358527355958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "Q", "]"}]], "Input",
 CellChangeTimes->{{3.629358571255855*^9, 3.62935857280721*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"q", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "12"], " ", 
  SuperscriptBox[
   RowBox[{"q", "[", 
    RowBox[{"15", ",", "1"}], "]"}], "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "18"}], " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "5"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "4"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "1"}], "]"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "4"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "5"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "1"}], "]"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "5"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "4"}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "5"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "4"}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "4"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "5"}], "]"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"20", ",", "1"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"21", ",", "4"}], "]"}], " ", 
     RowBox[{"q", "[", 
      RowBox[{"22", ",", "5"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6293585730453672`*^9, 3.629416783940357*^9, 
  3.629417013251514*^9, 3.646820888964788*^9, 3.6468210135988407`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"equations", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "X_"}], "\[RuleDelayed]", "X"}]}], 
      "]"}], "\[Equal]", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629358678723218*^9, 3.6293587036415567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"equations", ",", "_s"}], "]"}], ",", "0"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6293587579624166`*^9, 3.629358783952078*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s2equations", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", "=", 
      RowBox[{
       RowBox[{"S", ".", "S"}], "-", 
       RowBox[{"IdentityMatrix", "[", "22", "]"}]}]}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
       RowBox[{"k", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "11", ",", "22"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.629359001070239*^9, 3.6293590461996183`*^9}, {
  3.629359203584787*^9, 3.6293592056494427`*^9}, {3.629416887503407*^9, 
  3.6294168962906027`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "11"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "11"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "12"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "12"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "13"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "13"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "14"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "14"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "15"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "15"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "16"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "16"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "17"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "17"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "18"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "18"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "19"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "19"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "20"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "20"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "21"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "21"}], "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "22"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "22"}], "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.629416900376027*^9, 3.629417022805337*^9, 
  3.646820892967889*^9, 3.64682101777912*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"s2equations", "\[Equal]", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629359207174471*^9, 3.629359237016135*^9}, {
  3.629416905249153*^9, 3.629416906443969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"equations", ",", "_q"}], "]"}], ",", "0"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.62935925025875*^9, 3.6293592748985233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"equations", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"15", ",", "1"}], "]"}], "X_"}], "\[RuleDelayed]", "X"}]}], 
      "]"}], "\[Equal]", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.629359292361953*^9, 3.629359304350102*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"equations", ",", "_q"}], "]"}], ",", "0"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.62935925025875*^9, 3.6293592748985233`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"equations", "\[Equal]", "0"}], ",", 
    RowBox[{"Union", "[", 
     RowBox[{"Cases", "[", 
      RowBox[{"equations", ",", 
       RowBox[{"_s", "|", "_q"}], ",", "\[Infinity]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.629359252390049*^9, 3.629359252960935*^9}, {
  3.6293593394549713`*^9, 3.629359377230813*^9}, {3.629417156267528*^9, 
  3.629417157194029*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.646822498840932*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"14", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "5"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "4"}], "]"}], "\[Rule]", 
              RowBox[{"2", " ", 
               RowBox[{"q", "[", 
                RowBox[{"20", ",", "5"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "5"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "4"}], "]"}], "\[Rule]", 
              RowBox[{"2", " ", 
               RowBox[{"q", "[", 
                RowBox[{"21", ",", "5"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"22", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{"q", "[", 
               RowBox[{"22", ",", "5"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"22", ",", "4"}], "]"}], "\[Rule]", 
              RowBox[{"2", " ", 
               RowBox[{"q", "[", 
                RowBox[{"22", ",", "5"}], "]"}]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "}"}], ",", 
           TemplateBox[{"61"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"14", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"15", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "5"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"20", ",", "4"}], "]"}], "\[Rule]", 
              RowBox[{"2", " ", 
               RowBox[{"q", "[", 
                RowBox[{"20", ",", "5"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "1"}], "]"}], "\[Rule]", 
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "5"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"q", "[", 
               RowBox[{"21", ",", "4"}], "]"}], "\[Rule]", 
              RowBox[{"2", " ", 
               RowBox[{"q", "[", 
                RowBox[{"21", ",", "5"}], "]"}]}]}], ",", 
             TemplateBox[{"11"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
             
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "16"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "17"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "18"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "19"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "20"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "21"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"4", ",", "22"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
              FractionBox["4", "5"]}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"6", ",", "7"}], "]"}], "\[Rule]", 
              RowBox[{"-", 
               FractionBox["1", "5"]}]}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
              RowBox[{"-", 
               FractionBox["1", "5"]}]}], ",", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{"6", ",", "9"}], "]"}], "\[Rule]", 
              RowBox[{"-", 
               FractionBox["1", "5"]}]}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{58., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 86, 30425379143475703099, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 86, 30425379143475703099, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 86, 30425379143475703099, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{73., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[86]]], "Output",
 CellChangeTimes->{{3.6293592532834797`*^9, 3.629359277210177*^9}, 
   3.629359312728673*^9, {3.629359351930204*^9, 3.629359378531733*^9}, 
   3.629417159100464*^9, 3.6468208941372213`*^9, 3.646821190038952*^9, 
   3.6468224989161*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "solutions", "]"}]], "Input",
 CellChangeTimes->{{3.64682271801711*^9, 3.646822720075391*^9}}],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{3.646822720349106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "Q", "]"}], "/.", "solutions"}]], "Input",
 CellChangeTimes->{{3.6293593864213457`*^9, 3.6293593889670467`*^9}, {
  3.629417160473507*^9, 3.629417161185651*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"q", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "12"], " ", 
    SuperscriptBox[
     RowBox[{"q", "[", 
      RowBox[{"15", ",", "1"}], "]"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "18"}], " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "5"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "4"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "1"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "4"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "5"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "1"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "5"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "4"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "5"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "4"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "4"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "5"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"q", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
       RowBox[{"q", "[", 
        RowBox[{"15", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"20", ",", "1"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"21", ",", "4"}], "]"}], " ", 
       RowBox[{"q", "[", 
        RowBox[{"22", ",", "5"}], "]"}]}]}], ")"}]}], ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.629359389470921*^9, 3.6294171615579443`*^9, 3.646820894243826*^9, {
   3.646822566797701*^9, 3.646822592221952*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Except", "[", "0", "]"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.646822579241372*^9, 3.646822589203184*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "37", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.646822584964077*^9, 3.646822592886702*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "/.", 
    RowBox[{
    "solutions", "\[LeftDoubleBracket]", "37", "\[RightDoubleBracket]"}]}], "//",
    "N"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.629417171977022*^9, 3.629417191634183*^9}, {
   3.6294201192368*^9, 3.629420120522835*^9}, 3.629420165891715*^9, {
   3.6468225968752317`*^9, 3.6468225972674637`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.0017536266174647984`", ",", "0.3116225699182442`", ",", 
     "0.08662380346429097`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     "0.2`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     "0.30986894330077946`", ",", "0.30986894330077946`", ",", 
     "0.30986894330077946`", ",", "0.30986894330077946`", ",", 
     "0.22499876645395328`", ",", "0.22499876645395328`", ",", 
     "0.22499876645395328`", ",", "0.22499876645395328`", ",", 
     "0.08487017684682616`", ",", "0.08487017684682616`", ",", 
     "0.08487017684682616`", ",", "0.08487017684682616`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3116225699182442`", ",", "0.08662380346429097`", ",", 
     "0.0017536266174647984`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     "0.2`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", "0.08487017684682616`", ",", 
     "0.08487017684682616`", ",", "0.08487017684682616`", ",", 
     "0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.08662380346429097`", ",", "0.0017536266174647984`", ",", 
     "0.3116225699182442`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     "0.2`", ",", "0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0.22499876645395328`", ",", 
     "0.22499876645395328`", ",", "0.22499876645395328`", ",", 
     "0.22499876645395328`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", "0.8`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", "0.8`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0.8`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0.07639320225002104`", ",", 
     RowBox[{"-", "0.6472135954999579`"}], ",", "0.24721359549995792`", ",", 
     "0.523606797749979`", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.6472135954999579`"}], ",", "0.523606797749979`", ",", 
     "0.07639320225002104`", ",", "0.24721359549995792`", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0.24721359549995792`", ",", 
     "0.07639320225002104`", ",", "0.523606797749979`", ",", 
     RowBox[{"-", "0.6472135954999579`"}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.2`", ",", "0.2`", ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", 
     RowBox[{"-", "0.2`"}], ",", "0.523606797749979`", ",", 
     "0.24721359549995792`", ",", 
     RowBox[{"-", "0.6472135954999579`"}], ",", "0.07639320225002104`", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30986894330077946`", ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", "0.15029761897455152`", ",", 
     "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30986894330077946`", ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0.27140054790432144`", ",", 
     "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30986894330077946`", ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`", ",", 
     "0.2171593391645169`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30986894330077946`", ",", 
     RowBox[{"-", "0.22499876645395328`"}], ",", 
     RowBox[{"-", "0.08487017684682616`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`", ",", 
     "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22499876645395328`", ",", "0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15029761897455152`"}], ",", 
     RowBox[{"-", "0.2171593391645169`"}], ",", "0.12705247913806303`", ",", 
     "0.4421581056184702`", ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22499876645395328`", ",", "0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", 
     RowBox[{"-", "0.2171593391645169`"}], ",", "0.12705247913806303`", ",", 
     "0.4421581056184702`", ",", 
     RowBox[{"-", "0.15029761897455152`"}], ",", "0.27140054790432144`", ",", 
     "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22499876645395328`", ",", "0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     "0.12705247913806303`", ",", "0.4421581056184702`", ",", 
     RowBox[{"-", "0.15029761897455152`"}], ",", 
     RowBox[{"-", "0.2171593391645169`"}], ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22499876645395328`", ",", "0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.02172236355163966`"}], ",", 
     RowBox[{"-", "0.15957132432622792`"}], ",", "0.3315913068524191`", ",", 
     RowBox[{"-", "0.43692142243884247`"}], ",", "0.4421581056184702`", ",", 
     RowBox[{"-", "0.15029761897455152`"}], ",", 
     RowBox[{"-", "0.2171593391645169`"}], ",", "0.12705247913806303`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0.22499876645395328`", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.15029761897455152`", ",", "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.15957132432622792`", ",", 
     
     RowBox[{"-", "0.3315913068524191`"}], ",", "0.43692142243884247`", ",", 
     "0.02172236355163966`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0.22499876645395328`", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     
     RowBox[{"-", "0.3315913068524191`"}], ",", "0.43692142243884247`", ",", 
     "0.02172236355163966`", ",", "0.15957132432622792`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0.22499876645395328`", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`", ",", 
     "0.2171593391645169`", ",", "0.35205124559201634`", ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.43692142243884247`", ",", 
     "0.02172236355163966`", ",", "0.15957132432622792`", ",", 
     RowBox[{"-", "0.3315913068524191`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08487017684682616`", ",", 
     RowBox[{"-", "0.30986894330077946`"}], ",", "0.22499876645395328`", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "0.4421581056184702`"}], ",", "0.15029761897455152`", ",", 
     "0.2171593391645169`", ",", 
     RowBox[{"-", "0.12705247913806303`"}], ",", 
     RowBox[{"-", "0.18653037105749531`"}], ",", "0.07470114747940176`", ",", 
     "0.27140054790432144`", ",", "0.35205124559201634`", ",", 
     "0.02172236355163966`", ",", "0.15957132432622792`", ",", 
     RowBox[{"-", "0.3315913068524191`"}], ",", "0.43692142243884247`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.629417177974283*^9, 3.6294171989058323`*^9}, 
   3.6294201210916023`*^9, 3.629420166503395*^9, 3.6468208943165417`*^9, 
   3.646822598150803*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"extraQrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"15", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "5"}], "]"}], "\[Rule]", "1"}], ",", " ", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "4"}], "]"}], "\[Rule]", "1"}], ",", " ", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"21", ",", "1"}], "]"}], " ", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"20", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"22", ",", "5"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6294184355787888`*^9, 3.629418438933487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "Q", "]"}], "/.", "extraQrules"}]], "Input",
 CellChangeTimes->{{3.629418360348287*^9, 3.629418427359662*^9}, {
  3.629418541775393*^9, 3.629418543274701*^9}}],

Cell[BoxData[
 RowBox[{"-", "18"}]], "Output",
 CellChangeTimes->{{3.6294183616012774`*^9, 3.6294184283706217`*^9}, 
   3.6294185435866632`*^9, 3.646820894399312*^9, 3.64682260734295*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "/.", 
    RowBox[{
    "solutions", "\[LeftDoubleBracket]", "37", "\[RightDoubleBracket]"}]}], "/.",
    "extraQrules"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.629418440591782*^9, 3.6294184499697437`*^9}, 
   3.6294185277081223`*^9, {3.646822612880288*^9, 3.646822613236414*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "3", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.62941845056443*^9, 3.629418528395359*^9, 
  3.646820894432329*^9, 3.6468226140429363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "/.", 
     RowBox[{
     "solutions", "\[LeftDoubleBracket]", "37", "\[RightDoubleBracket]"}]}], "/.",
     "extraQrules"}], ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.629419818847979*^9, 3.629419822479765*^9}, {
  3.646822618398294*^9, 3.646822618705863*^9}}],

Cell[BoxData["\<\"\\\\left(\\n\\\\begin{array}{cccccccccccccccccccccc}\\n 1 & \
0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & -1 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
\\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & -1 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 \
\\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& -1 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 \\\\\\\\\\n 0 & 1 & -1 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 \
& 1 & 1 & -1 & -1 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\
\\\\\\\\n 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 0 & 1 & -1 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 0 & 0 & 0 & 1 & 0 & -1 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 \
& 1 & 1 & 0 & 0 & 3 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 \\\\\\\\\\n\\\\end{array}\\n\\\\right)\"\>"], "Output",
 CellChangeTimes->{3.629419822874268*^9, 3.6468208944819307`*^9, 
  3.646822619157035*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1131, 732},
WindowMargins->{{38, Automatic}, {Automatic, 58}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1796, 46, 80, "Input"],
Cell[2357, 68, 934, 24, 65, "Input"],
Cell[CellGroupData[{
Cell[3316, 96, 152, 2, 64, "Section"],
Cell[3471, 100, 8903, 269, 301, "Input"],
Cell[CellGroupData[{
Cell[12399, 373, 426, 9, 28, "Input"],
Cell[12828, 384, 771, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13636, 406, 489, 11, 28, "Input"],
Cell[14128, 419, 752, 17, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14929, 442, 156, 2, 50, "Section"],
Cell[15088, 446, 603, 17, 35, "Input"],
Cell[15694, 465, 312, 9, 33, "Input"],
Cell[16009, 476, 535, 14, 46, "Input"],
Cell[16547, 492, 1391, 48, 80, "Input"],
Cell[17941, 542, 8287, 272, 362, "Input"],
Cell[26231, 816, 899, 23, 28, "Input"],
Cell[CellGroupData[{
Cell[27155, 843, 276, 7, 28, "Input"],
Cell[27434, 852, 2961, 76, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30432, 933, 297, 8, 28, "Input"],
Cell[30732, 943, 2928, 75, 97, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33709, 1024, 148, 2, 64, "Section"],
Cell[33860, 1028, 341, 9, 48, "Input"],
Cell[34204, 1039, 988, 25, 49, "Input"],
Cell[35195, 1066, 331, 10, 28, "Input"],
Cell[35529, 1078, 617, 17, 28, "Input"],
Cell[36149, 1097, 515, 15, 28, "Input"],
Cell[CellGroupData[{
Cell[36689, 1116, 122, 2, 28, "Input"],
Cell[36814, 1120, 6350, 136, 199, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43201, 1261, 189, 4, 28, "Input"],
Cell[43393, 1267, 6425, 138, 199, "Output"]
}, Open  ]],
Cell[49833, 1408, 124, 2, 28, "Input"],
Cell[49960, 1412, 387, 11, 28, "Input"],
Cell[50350, 1425, 865, 26, 52, "Input"],
Cell[51218, 1453, 2990, 108, 131, "Input"],
Cell[CellGroupData[{
Cell[54233, 1565, 415, 12, 28, "Input"],
Cell[54651, 1579, 875, 16, 46, "Output"]
}, Open  ]],
Cell[55541, 1598, 587, 17, 35, "Input"],
Cell[56131, 1617, 536, 16, 35, "Input"],
Cell[56670, 1635, 274, 8, 28, "Input"],
Cell[56947, 1645, 749, 22, 28, "Input"],
Cell[57699, 1669, 897, 23, 46, "Input"],
Cell[58599, 1694, 464, 14, 28, "Input"],
Cell[59066, 1710, 126, 2, 28, "Input"],
Cell[59195, 1714, 389, 11, 28, "Input"],
Cell[59587, 1727, 474, 15, 28, "Input"],
Cell[CellGroupData[{
Cell[60086, 1746, 130, 2, 28, "Input"],
Cell[60219, 1750, 6628, 165, 398, "Output"]
}, Open  ]],
Cell[66862, 1918, 354, 10, 31, "Input"],
Cell[67219, 1930, 523, 16, 28, "Input"],
Cell[67745, 1948, 361, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[68131, 1962, 121, 2, 28, "Input"],
Cell[68255, 1966, 2797, 84, 77, "Output"]
}, Open  ]],
Cell[71067, 2053, 557, 17, 28, "Input"],
Cell[71627, 2072, 320, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[71972, 2085, 695, 18, 28, "Input"],
Cell[72670, 2105, 2947, 100, 77, "Output"]
}, Open  ]],
Cell[75632, 2208, 405, 11, 28, "Input"],
Cell[76040, 2221, 319, 9, 28, "Input"],
Cell[76362, 2232, 556, 17, 28, "Input"],
Cell[76921, 2251, 319, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[77265, 2264, 477, 12, 31, "Input"],
Cell[77745, 2278, 442, 9, 24, "Message"],
Cell[78190, 2289, 15107, 375, 176, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93334, 2669, 132, 2, 28, "Input"],
Cell[93469, 2673, 71, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93577, 2679, 207, 4, 28, "Input"],
Cell[93787, 2685, 3665, 96, 120, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97489, 2786, 194, 4, 28, "Input"],
Cell[97686, 2792, 188, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97911, 2802, 379, 9, 28, "Input"],
Cell[98293, 2813, 13884, 260, 539, "Output"]
}, Open  ]],
Cell[112192, 3076, 1339, 39, 46, "Input"],
Cell[CellGroupData[{
Cell[113556, 3119, 205, 4, 28, "Input"],
Cell[113764, 3125, 187, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113988, 3133, 347, 8, 28, "Input"],
Cell[114338, 3143, 3802, 79, 398, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118177, 3227, 356, 9, 28, "Input"],
Cell[118536, 3238, 2441, 31, 454, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

